IoT Inspector: Crowdsourcing Labeled Network Traffic from Smart Home Devices at Scale

The proliferation of smart home devices has created new opportunities for empirical research in ubiquitous computing, ranging from security and privacy to personal health. Yet, data from smart home deployments are hard to come by, and existing empirical studies of smart home devices typically involve only a small number of devices in lab settings. To contribute to data-driven smart home research, we crowdsource the largest known dataset of labeled network traffic from smart home devices from within real-world home networks. To do so, we developed and released IoT Inspector, an open-source tool that allows users to observe the traffic from smart home devices on their own home networks. Since April 2019, 4,322 users have installed IoT Inspector, allowing us to collect labeled network traffic from 44,956 smart home devices across 13 categories and 53 vendors. We demonstrate how this data enables new research into smart homes through two case studies focused on security and privacy. First, we find that many device vendors use outdated TLS versions and advertise weak ciphers. Second, we discover about 350 distinct third-party advertiser and tracking domains on smart TVs. We also highlight other research areas, such as network management and healthcare, that can take advantage of IoT Inspector's dataset. To facilitate future reproducible research in smart homes, we will release the IoT Inspector data to the public.

==> sections/remove_tag.py <==
r"""
Removes all occurrences of a tag (e.g., xxxx) from LaTex source and
writes changes to the same file.

Usage: python remove_tag.py [tag_name] [file_name]

Example: How to remove all danny tags:

$ ls | xargs -I XX sh -c "echo XX; python remove_tag.py danny XX"

"""
import sys


def main():

    try:
        tag_name = '\\' + sys.argv[1] + '{'
        src_file = sys.argv[2]
    except Exception:
        print 'Usage: python remove_tag.py [tag_name] [file_name]'
        sys.exit(1)

    with open(src_file) as fobj:
        src_data = fobj.read()

    dst_data = remove_all_tags(tag_name, src_data)

    with open(src_file, 'w') as fobj:
        fobj.write(dst_data)


def remove_all_tags(tag_name, data):

    while True:
        changed_data = remove_one_tag(tag_name, data)
        if changed_data == data:
            break
        data = changed_data

    return data


def remove_one_tag(tag_name, src_data):

    try:
        tag_start_ix = src_data.index(tag_name)
    except ValueError:
        return src_data

    content_start_ix = tag_start_ix + len(tag_name)
    content_end_ix = content_start_ix

    # Look for matching curly braces
    brace_count = 1

    while brace_count > 0:
        ch = src_data[content_end_ix]
        if ch == '{':
            brace_count += 1
        elif ch == '}':
            brace_count -= 1
        content_end_ix += 1

    return src_data[0: tag_start_ix] + \
        src_data[content_start_ix: content_end_ix - 1] + \
        src_data[content_end_ix:]


if __name__ == '__main__':
    main()


==> sections/replace_pioti.py <==
import os


for filename in os.listdir('.'):
    if filename.endswith('.tex'):
        with open(filename) as f:
            data = f.read()

        data = data.replace('Pioti', '\\pioti{}')

        with open(filename, 'w') as f:
            f.write(data)


